Simplifying models of noisy stabilizer QEC on leakage qubits by Pauli twirling

The growing capabilities of quantum error-correction (QEC) experiments make it increasingly important to develop methods that predict or assess logical performance over many QEC cycles. Prior work has shown that a stabilizer QEC cycle subject to Pauli-stochastic noise can be modeled by a classical Markov process over syndrome states, with a logical Pauli channel attached to each syndrome transition. Here, we extend this framework to systems in which physical qubits are subject to leakage. We first develop the theory of leakage-dephased Pauli twirling and show that twirled processes can be expressed in terms of Pauli maps on the computational subspace, conditioned on transitions between leakage patterns. We apply this theory to noisy stabilizer QEC with leakage, demonstrating that a QEC cycle with leakage can be modeled by a classical Markov process over the joint syndrome and leakage patterns, with a logical Pauli channel attached to each joint transition. Finally, we derive a transfer-matrix description of repeated QEC cycles and an exact transfer-matrix expression for the success probability of a QEC memory experiment. This framework connects leaky error models of the individual components of the QEC cycle to many-cycle logical performance and provides a foundation for logical characterization and benchmarking methods that can account for leakage.

==> lean/lean.py <==
#!/usr/bin/env python3
"""Manage common Lean 4 project tasks from one Python command.

Supported actions:

    python lean.py --new_project=MyProject
    python lean.py --add_file=Proofs/Example.lean --project_root=MyProject
    python lean.py --build_file=MyProject/Proofs/Example.lean
    python lean.py --precise_tactics=MyProject/Proofs/Example.lean

Hyphenated aliases are also accepted, for example ``--new-project=...`` and
``--precise-tactics=...``. Every option that takes a value must use an equals
sign. Boolean switches such as ``--force`` and ``--dry-run`` remain bare.

What each action does:

* ``--new_project=NAME`` creates a mathlib project with mathlib's recommended
  toolchain and ``math`` Lake template, then downloads the precompiled mathlib
  cache with ``lake exe cache get``.
* ``--add_file=FILE`` creates a minimal UTF-8 ``.lean`` file inside an existing
  Lake project. It creates missing parent directories and refuses to overwrite
  a file unless ``--force`` is supplied.
* ``--build_file=FILE`` runs ``lake build FILE``. This checks the file and
  writes its Lean build artifacts, so a successful result can immediately be
  imported by downstream modules. Combined stdout/stderr is saved to a text
  log. By default, ``Example.lean`` writes ``Example.errors.txt`` beside the
  source.
* ``--precise_tactics=FILE`` delegates to ``precise_tactics.py`` beside this
  manager. The companion asks Lean's parser, elaborator, and language server for
  concrete replacements produced by tactic ``?`` variants, verifies the result,
  and writes only safe, unique edits.

Project creation requires an up-to-date elan installation, Lake on PATH, and
network access. Precise-tactics rewriting additionally requires Python 3.10+
and:

    python -m pip install "leanclient>=0.13,<0.14"

Security warning:
    Run these utilities only on Lean projects you trust. Lake, Lean, project
    configuration, macros, plugins, commands, dependency hooks, and
    elaboration-time code can execute project-controlled code.
"""

from __future__ import annotations

import argparse
import os
import shlex
import stat
import subprocess
import sys
import tempfile
from datetime import datetime, timezone
from pathlib import Path
from typing import Sequence


MATHLIB_TOOLCHAIN = "leanprover-community/mathlib4:lean-toolchain"
DEFAULT_ERROR_LOG_SUFFIX = ".errors.txt"
PRECISE_TACTICS_FILENAME = "precise_tactics.py"
EQUALS_VALUE_OPTIONS = frozenset(
    {
        "--new_project",
        "--new-project",
        "--add_file",
        "--add-file",
        "--build_file",
        "--build-file",
        "--precise_tactics",
        "--precise-tactics",
        "--project_root",
        "--project-root",
        "--directory",
        "--error_file",
        "--error-file",
        "--module_name",
        "--module-name",
        "--lake",
        "--tactic",
        "--process_timeout",
        "--process-timeout",
        "--lsp_timeout",
        "--lsp-timeout",
    }
)


class LeanManagerError(RuntimeError):
    """A user-facing operational error that should not produce a traceback."""


# ---------------------------------------------------------------------------
# General process, path, and file helpers
# ---------------------------------------------------------------------------


def eprint(*values: object) -> None:
    """Print to standard error."""

    print(*values, file=sys.stderr)


def format_command(command: Sequence[str]) -> str:
    """Format a command for human-readable logs."""

    if os.name == "nt":
        return subprocess.list2cmdline(list(command))
    return shlex.join(command)


def run_captured(
    command: Sequence[str],
    cwd: Path,
) -> subprocess.CompletedProcess[str]:
    """Run a command and combine stderr into captured stdout."""

    try:
        return subprocess.run(
            list(command),
            cwd=cwd,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
            encoding="utf-8",
            errors="replace",
            check=False,
        )
    except FileNotFoundError as exc:
        executable = command[0] if command else "the requested executable"
        raise LeanManagerError(
            f"Could not run {executable!r}. Make sure it is installed and on PATH."
        ) from exc
    except OSError as exc:
        raise LeanManagerError(
            f"Could not start {format_command(command)}: {exc}"
        ) from exc


def run_live(
    command: Sequence[str],
    cwd: Path,
) -> subprocess.CompletedProcess[None]:
    """Run a command while streaming its output directly to the terminal."""

    # Flush Python's buffered messages before the child writes to the same
    # terminal, preserving the intended output order when stdout is redirected.
    sys.stdout.flush()
    sys.stderr.flush()

    try:
        return subprocess.run(
            list(command),
            cwd=cwd,
            check=False,
        )
    except FileNotFoundError as exc:
        executable = command[0] if command else "the requested executable"
        raise LeanManagerError(
            f"Could not run {executable!r}. Make sure it is installed and on PATH."
        ) from exc
    except OSError as exc:
        raise LeanManagerError(
            f"Could not start {format_command(command)}: {exc}"
        ) from exc


def print_process_output(process: subprocess.CompletedProcess[str]) -> None:
    """Echo captured output without introducing an extra blank line."""

    if not process.stdout:
        return
    print(process.stdout, end="" if process.stdout.endswith("\n") else "\n")


def fsync_directory(directory: Path) -> None:
    """Best-effort directory fsync so a completed rename survives power loss.

    Directory fsync is not available on Windows and is unsupported by some
    filesystems; those cases are treated as a no-op. A missing directory fsync
    weakens crash durability but does not change the atomic-replacement
    behavior.
    """

    if os.name == "nt":
        return

    try:
        directory_fd = os.open(str(directory), os.O_RDONLY)
    except OSError:
        return

    try:
        os.fsync(directory_fd)
    except OSError:
        pass
    finally:
        os.close(directory_fd)


def atomic_write_bytes(path: Path, data: bytes) -> None:
    """Atomically replace ``path`` with ``data`` using a sibling temp file.

    When ``path`` already exists, its permission bits are copied to the temp
    file before replacement.
    """

    path.parent.mkdir(parents=True, exist_ok=True)

    previous_mode: int | None = None
    try:
        previous_mode = stat.S_IMODE(path.stat().st_mode)
    except FileNotFoundError:
        pass

    file_descriptor, temp_name = tempfile.mkstemp(
        prefix=f".{path.name}.",
        suffix=".tmp",
        dir=str(path.parent),
    )
    temp_path = Path(temp_name)

    try:
        with os.fdopen(file_descriptor, "wb") as handle:
            handle.write(data)
            handle.flush()
            os.fsync(handle.fileno())

        if previous_mode is not None:
            os.chmod(temp_path, previous_mode)

        os.replace(temp_path, path)

        # Persist the rename itself, not just the file contents, so a crash or
        # power loss immediately after replacement cannot lose the new name.
        fsync_directory(path.parent)
    finally:
        try:
            temp_path.unlink()
        except FileNotFoundError:
            pass


def atomic_write_text(path: Path, text: str) -> None:
    """Atomically write UTF-8 text with no implicit newline conversion."""

    atomic_write_bytes(path, text.encode("utf-8"))


def is_lake_project_root(path: Path) -> bool:
    """Return whether ``path`` contains a standard Lake configuration file."""

    return (
        (path / "lakefile.toml").is_file()
        or (path / "lakefile.lean").is_file()
    )


def validate_project_root(path: Path) -> Path:
    """Resolve and validate an explicitly supplied Lake project root."""

    root = path.expanduser().resolve()

    if not root.is_dir():
        raise LeanManagerError(f"Project root is not a directory: {root}")

    if not is_lake_project_root(root):
        raise LeanManagerError(
            f"No lakefile.toml or lakefile.lean was found in project root: {root}"
        )

    return root


def find_project_root(start: Path) -> Path:
    """Find the nearest Lake project root at or above ``start``."""

    current = start.expanduser().resolve()

    if current.is_file():
        current = current.parent

    for candidate in (current, *current.parents):
        if is_lake_project_root(candidate):
            return candidate

    raise LeanManagerError(
        f"Could not find lakefile.toml or lakefile.lean above: {start}\n"
        "Pass the project explicitly with --project_root."
    )


def ensure_inside_project(path: Path, root: Path) -> str:
    """Return a POSIX project-relative path, rejecting paths outside the root."""

    try:
        return path.relative_to(root).as_posix()
    except ValueError as exc:
        raise LeanManagerError(
            f"{path} is not inside project root {root}"
        ) from exc


def resolve_existing_lean_file(
    raw_file: str,
    explicit_root: str | None,
) -> tuple[Path, Path, str]:
    """Resolve an existing Lean file and its project root."""

    root = (
        validate_project_root(Path(explicit_root))
        if explicit_root
        else None
    )
    supplied = Path(raw_file).expanduser()

    if supplied.is_absolute():
        file_path = supplied.resolve()
    elif root is not None:
        file_path = (root / supplied).resolve()
    else:
        file_path = (Path.cwd() / supplied).resolve()

    if not file_path.is_file():
        raise LeanManagerError(f"Lean file not found: {file_path}")

    if file_path.suffix != ".lean":
        raise LeanManagerError(f"Expected a .lean file: {file_path}")

    if root is None:
        root = find_project_root(file_path.parent)

    relative = ensure_inside_project(file_path, root)
    return file_path, root, relative


def resolve_new_lean_file(
    raw_file: str,
    explicit_root: str | None,
) -> tuple[Path, Path, str]:
    """Resolve a not-yet-created Lean file and its existing project root."""

    root = (
        validate_project_root(Path(explicit_root))
        if explicit_root
        else None
    )
    supplied = Path(raw_file).expanduser()

    if supplied.is_absolute():
        file_path = supplied.resolve()
    elif root is not None:
        file_path = (root / supplied).resolve()
    else:
        file_path = (Path.cwd() / supplied).resolve()

    if file_path.suffix == "":
        file_path = file_path.with_suffix(".lean")
    elif file_path.suffix != ".lean":
        raise LeanManagerError(f"Expected a .lean file name: {file_path}")

    if root is None:
        root = find_project_root(file_path.parent)

    relative = ensure_inside_project(file_path, root)
    return file_path, root, relative

# ---------------------------------------------------------------------------
# Project creation and ordinary file-management actions
# ---------------------------------------------------------------------------


def resolve_new_project_target(
    name: str,
    directory: str | None,
) -> tuple[Path, str]:
    """Resolve the parent directory and leaf name for ``lake new``."""

    supplied = Path(name).expanduser()

    if directory is not None:
        if supplied.is_absolute() or supplied.parent != Path("."):
            raise LeanManagerError(
                "When --directory is used, --new_project must be a single "
                "directory name."
            )

        parent = Path(directory).expanduser().resolve()
        project_name = supplied.name
    else:
        target = (
            supplied
            if supplied.is_absolute()
            else Path.cwd() / supplied
        )
        target = target.resolve()
        parent = target.parent
        project_name = target.name

    if not project_name or project_name in {".", ".."}:
        raise LeanManagerError(
            "The new project needs a non-empty directory name."
        )

    if project_name.startswith("-"):
        raise LeanManagerError(
            "The project directory name may not begin with '-'."
        )

    parent.mkdir(parents=True, exist_ok=True)
    return parent, project_name


def create_new_project(name: str, directory: str | None) -> int:
    """Create a mathlib project and download its precompiled dependency cache."""

    parent, project_name = resolve_new_project_target(name, directory)
    target = parent / project_name

    if target.exists():
        raise LeanManagerError(
            f"Refusing to overwrite existing path: {target}"
        )

    command = [
        "lake",
        f"+{MATHLIB_TOOLCHAIN}",
        "new",
        project_name,
        "math",
    ]

    print(f"Running: {format_command(command)}")
    process = run_captured(command, parent)
    print_process_output(process)

    if process.returncode != 0:
        eprint(
            "Lake failed to create the mathlib project "
            f"(exit code {process.returncode})."
        )
        eprint(
            "This command requires an up-to-date elan installation, Lake on "
            "PATH, and network access."
        )
        return 1

    if not target.is_dir() or not is_lake_project_root(target):
        raise LeanManagerError(
            "Lake reported success, but the expected project configuration "
            f"was not created at {target}."
        )

    print(f"Created mathlib project: {target}")

    cache_command = ["lake", "exe", "cache", "get"]
    print(
        f"Running in the new project: {format_command(cache_command)}"
    )
    cache_process = run_live(cache_command, target)

    if cache_process.returncode != 0:
        eprint(
            "The project was created, but downloading the precompiled mathlib "
            f"cache failed (exit code {cache_process.returncode})."
        )
        eprint(
            f"You can retry from {target} with: "
            f"{format_command(cache_command)}"
        )
        return 1

    print(f"Mathlib project is ready: {target}")
    print(f"Next: cd {shlex.quote(str(target))} && lake build")
    return 0


def make_lean_file_text() -> str:
    """Return the minimal starter text for a new Lean source file."""

    return "/-\nCreated by lean.py.\n-/\n"


def add_lean_file(
    raw_file: str,
    explicit_root: str | None,
    force: bool,
) -> int:
    """Create a minimal Lean source file inside an existing project."""

    file_path, root, relative = resolve_new_lean_file(
        raw_file,
        explicit_root,
    )

    if file_path.exists() and not force:
        raise LeanManagerError(
            f"File already exists: {file_path}\n"
            "Use --force to replace it."
        )

    if file_path.exists() and not file_path.is_file():
        raise LeanManagerError(
            f"Target exists and is not a regular file: {file_path}"
        )

    atomic_write_text(file_path, make_lean_file_text())

    print(f"Created: {file_path}")
    print(f"Project: {root}")

    check_command = [
        "python",
        "lean.py",
        f"--build_file={relative}",
        f"--project_root={root}",
    ]
    print(f"Check it with: {format_command(check_command)}")
    return 0


def resolve_error_log_path(
    raw_error_file: str | None,
    lean_file: Path,
) -> Path:
    """Resolve the build log path, defaulting beside the Lean source file."""

    if raw_error_file is None:
        return lean_file.with_name(
            lean_file.stem + DEFAULT_ERROR_LOG_SUFFIX
        )

    supplied = Path(raw_error_file).expanduser()

    if supplied.is_absolute():
        return supplied.resolve()

    return (Path.cwd() / supplied).resolve()


def make_build_log(
    command: Sequence[str],
    root: Path,
    file_path: Path,
    returncode: int | None,
    output: str,
) -> str:
    """Create a reproducible text record for one file check."""

    result = "SUCCESS" if returncode == 0 else "FAILED"
    exit_text = "not started" if returncode is None else str(returncode)
    rendered_output = (
        output
        if output
        else "(command produced no output)\n"
    )

    if not rendered_output.endswith("\n"):
        rendered_output += "\n"

    return (
        "Lean file check log\n"
        "===================\n"
        f"Timestamp (UTC): {datetime.now(timezone.utc).isoformat()}\n"
        f"Result: {result}\n"
        f"Exit code: {exit_text}\n"
        f"Project root: {root}\n"
        f"Lean file: {file_path}\n"
        f"Command: {format_command(command)}\n"
        "\n"
        "Combined stdout/stderr\n"
        "----------------------\n"
        f"{rendered_output}"
    )


def build_lean_file(
    raw_file: str,
    explicit_root: str | None,
    raw_error_file: str | None,
) -> int:
    """Build one Lean source module with Lake and save its complete output."""

    file_path, root, relative = resolve_existing_lean_file(
        raw_file,
        explicit_root,
    )
    log_path = resolve_error_log_path(raw_error_file, file_path)

    if log_path == file_path:
        raise LeanManagerError(
            "The build log path resolves to the Lean source file itself; "
            "choose a different --error_file."
        )

    command = ["lake", "build", relative]
    print(f"Running: {format_command(command)}")

    try:
        process = run_captured(command, root)
    except LeanManagerError as exc:
        output = f"{exc}\n"
        atomic_write_text(
            log_path,
            make_build_log(
                command,
                root,
                file_path,
                None,
                output,
            ),
        )
        eprint(exc)
        eprint(f"Log written to: {log_path}")
        return 1

    print_process_output(process)

    atomic_write_text(
        log_path,
        make_build_log(
            command,
            root,
            file_path,
            process.returncode,
            process.stdout,
        ),
    )

    if process.returncode == 0:
        print(f"Lean accepted the file. Log written to: {log_path}")
        return 0

    eprint(
        f"Lean rejected the file (exit code {process.returncode})."
    )
    eprint(f"Log written to: {log_path}")
    return 1

# ---------------------------------------------------------------------------
# Precise-tactics companion delegation
# ---------------------------------------------------------------------------


def resolve_precise_tactics_script() -> Path:
    """Return the companion script installed beside this manager."""

    script = Path(__file__).resolve().with_name(PRECISE_TACTICS_FILENAME)

    if not script.is_file():
        raise LeanManagerError(
            "Precise-tactics companion script not found. Expected: "
            f"{script}"
        )

    return script


def run_precise_tactics(
    raw_file: str,
    explicit_root: str | None,
    module_name: str | None,
    lake: str | None,
    tactics: Sequence[str],
    include_quoted: bool,
    dry_run: bool,
    no_diff: bool,
    process_timeout: float | None,
    lsp_timeout: float | None,
    verbose: bool,
) -> int:
    """Run ``precise_tactics.py`` with paths resolved by the manager."""

    file_path, root, _ = resolve_existing_lean_file(
        raw_file,
        explicit_root,
    )
    script = resolve_precise_tactics_script()

    command = [
        sys.executable,
        str(script),
        str(file_path),
        "--project-root",
        str(root),
    ]

    if module_name is not None:
        command.extend(("--module-name", module_name))

    if lake is not None:
        command.extend(("--lake", lake))

    for tactic in tactics:
        command.extend(("--tactic", tactic))

    if include_quoted:
        command.append("--include-quoted")

    if dry_run:
        command.append("--dry-run")

    if no_diff:
        command.append("--no-diff")

    if process_timeout is not None:
        command.extend(("--process-timeout", str(process_timeout)))

    if lsp_timeout is not None:
        command.extend(("--lsp-timeout", str(lsp_timeout)))

    if verbose:
        command.append("--verbose")

    print(f"Running: {format_command(command)}")
    process = run_live(command, root)

    if process.returncode != 0:
        eprint(
            "Precise-tactics companion failed "
            f"(exit code {process.returncode})."
        )

    return int(process.returncode)


# ---------------------------------------------------------------------------
# Command-line interface
# ---------------------------------------------------------------------------


class EqualsArgumentParser(argparse.ArgumentParser):
    """Argument parser requiring ``--option=value`` for valued options."""

    def _validate_equals_syntax(
        self,
        arguments: Sequence[str],
    ) -> None:
        for token in arguments:
            if token == "--":
                break

            if token in EQUALS_VALUE_OPTIONS:
                self.error(
                    f"{token} requires the equals-sign form "
                    f"{token}=VALUE"
                )

            option, separator, value = token.partition("=")

            if (
                separator
                and option in EQUALS_VALUE_OPTIONS
                and value == ""
            ):
                self.error(
                    f"{option} requires a non-empty value after '='"
                )

    def parse_known_args(
        self,
        args: Sequence[str] | None = None,
        namespace: argparse.Namespace | None = None,
    ) -> tuple[argparse.Namespace, list[str]]:
        raw_args = list(
            sys.argv[1:]
            if args is None
            else args
        )
        self._validate_equals_syntax(raw_args)
        return super().parse_known_args(
            raw_args,
            namespace,
        )


class EqualsHelpFormatter(argparse.RawDescriptionHelpFormatter):
    """Display valued long options as ``--option=VALUE`` in help entries."""

    def _format_action_invocation(
        self,
        action: argparse.Action,
    ) -> str:
        if not action.option_strings or action.nargs == 0:
            return super()._format_action_invocation(action)

        metavar = self._metavar_formatter(
            action,
            action.dest,
        )(1)[0]

        return ", ".join(
            f"{option}={metavar}"
            for option in action.option_strings
        )


def positive_float(value: str) -> float:
    """argparse type requiring a positive finite timeout."""

    try:
        result = float(value)
    except ValueError as exc:
        raise argparse.ArgumentTypeError(
            "expected a number"
        ) from exc

    if (
        result <= 0
        or result == float("inf")
        or result != result
    ):
        raise argparse.ArgumentTypeError(
            "expected a finite number greater than zero"
        )

    return result


def build_argument_parser() -> EqualsArgumentParser:
    """Construct the command-line parser."""

    parser = EqualsArgumentParser(
        usage=(
            "%(prog)s "
            "(--new_project=NAME | --add_file=FILE | "
            "--build_file=FILE | --precise_tactics=FILE) [OPTIONS]"
        ),
        description=(
            "Manage mathlib-based Lean 4 projects and delegate precise tactic "
            "rewrites. Options with values require --option=value."
        ),
        formatter_class=EqualsHelpFormatter,
        allow_abbrev=False,
        epilog="""Examples:
  python lean.py --new_project=MyProject
  python lean.py --new_project=MyProject --directory=C:/lean-projects
  python lean.py --add_file=Proofs/Example.lean --project_root=MyProject
  python lean.py --build_file=MyProject/Proofs/Example.lean
  python lean.py --build_file=MyProject/Proofs/Example.lean --error_file=logs/example.txt
  python lean.py --precise-tactics=MyProject/Proofs/Example.lean
  python lean.py --precise-tactics=Proofs/Example.lean --project-root=MyProject --dry-run
  python lean.py --precise-tactics=Proofs/Example.lean --project-root=MyProject --tactic=simp --tactic=linarith
""",
    )

    actions = parser.add_mutually_exclusive_group(required=True)

    actions.add_argument(
        "--new_project",
        "--new-project",
        metavar="NAME",
        help=(
            "create a new mathlib project and fetch its compiled cache"
        ),
    )
    actions.add_argument(
        "--add_file",
        "--add-file",
        metavar="FILE",
        help=(
            "create a minimal Lean file inside an existing Lake project"
        ),
    )
    actions.add_argument(
        "--build_file",
        "--build-file",
        metavar="FILE",
        help=(
            "run `lake build` on a source file and save a build log"
        ),
    )
    actions.add_argument(
        "--precise_tactics",
        "--precise-tactics",
        metavar="FILE",
        help=(
            "delegate broad-tactic replacement to precise_tactics.py"
        ),
    )

    parser.add_argument(
        "--project_root",
        "--project-root",
        metavar="PATH",
        help=(
            "explicit Lake project root for add/build/precise-tactics actions"
        ),
    )
    parser.add_argument(
        "--directory",
        metavar="PATH",
        help="parent directory for --new_project",
    )
    parser.add_argument(
        "--force",
        action="store_true",
        help=(
            "allow --add_file to replace an existing regular file"
        ),
    )
    parser.add_argument(
        "--error_file",
        "--error-file",
        metavar="PATH",
        help=(
            "build output log path; default is "
            "FILE_STEM.errors.txt beside the Lean source"
        ),
    )

    precise = parser.add_argument_group(
        "precise-tactics options",
        "forwarded to precise_tactics.py",
    )
    precise.add_argument(
        "--module_name",
        "--module-name",
        metavar="NAME",
        help="override the inferred Lean module name",
    )
    precise.add_argument(
        "--lake",
        metavar="COMMAND",
        help="Lake executable or path used by the companion",
    )
    precise.add_argument(
        "--tactic",
        action="append",
        default=[],
        metavar="NAME",
        help=(
            "limit rewriting to a tactic selector; may be repeated"
        ),
    )
    precise.add_argument(
        "--include_quoted",
        "--include-quoted",
        action="store_true",
        help="also rewrite tactics inside syntax quotations",
    )
    precise.add_argument(
        "--dry_run",
        "--dry-run",
        action="store_true",
        help="verify and show changes without writing the Lean file",
    )
    precise.add_argument(
        "--no_diff",
        "--no-diff",
        action="store_true",
        help="suppress the companion's unified diff",
    )
    precise.add_argument(
        "--process_timeout",
        "--process-timeout",
        type=positive_float,
        metavar="SECONDS",
        help="timeout for Lean scanner subprocesses",
    )
    precise.add_argument(
        "--lsp_timeout",
        "--lsp-timeout",
        type=positive_float,
        metavar="SECONDS",
        help="Lean language-server inactivity timeout",
    )
    precise.add_argument(
        "--verbose",
        action="store_true",
        help="enable verbose companion diagnostics",
    )

    return parser


def validate_mode_options(
    args: argparse.Namespace,
    parser: argparse.ArgumentParser,
) -> None:
    """Reject options that do not apply to the selected action."""

    invalid: list[str] = []

    if args.new_project is None and args.directory is not None:
        invalid.append("--directory")

    if args.add_file is None and args.force:
        invalid.append("--force")

    if args.build_file is None and args.error_file is not None:
        invalid.append("--error_file")

    if args.new_project is not None and args.project_root is not None:
        invalid.append("--project_root")

    if args.precise_tactics is None:
        precise_only = (
            (args.module_name is not None, "--module_name"),
            (args.lake is not None, "--lake"),
            (bool(args.tactic), "--tactic"),
            (args.include_quoted, "--include_quoted"),
            (args.dry_run, "--dry_run"),
            (args.no_diff, "--no_diff"),
            (args.process_timeout is not None, "--process_timeout"),
            (args.lsp_timeout is not None, "--lsp_timeout"),
            (args.verbose, "--verbose"),
        )
        invalid.extend(
            option
            for supplied, option in precise_only
            if supplied
        )

    if invalid:
        parser.error(
            "the following option(s) do not apply to the selected action: "
            + ", ".join(invalid)
        )


def main(argv: Sequence[str] | None = None) -> int:
    """Parse the CLI and dispatch exactly one action."""

    parser = build_argument_parser()
    args = parser.parse_args(argv)
    validate_mode_options(args, parser)

    try:
        if args.new_project is not None:
            return create_new_project(
                args.new_project,
                args.directory,
            )

        if args.add_file is not None:
            return add_lean_file(
                args.add_file,
                args.project_root,
                args.force,
            )

        if args.build_file is not None:
            return build_lean_file(
                args.build_file,
                args.project_root,
                args.error_file,
            )

        if args.precise_tactics is not None:
            return run_precise_tactics(
                args.precise_tactics,
                args.project_root,
                args.module_name,
                args.lake,
                args.tactic,
                args.include_quoted,
                args.dry_run,
                args.no_diff,
                args.process_timeout,
                args.lsp_timeout,
                args.verbose,
            )

        raise LeanManagerError("Internal error: no action was selected")

    except LeanManagerError as exc:
        eprint(f"Error: {exc}")
        return 1

    except OSError as exc:
        eprint(f"Filesystem error: {exc}")
        return 1

    except KeyboardInterrupt:
        eprint("Interrupted.")
        return 130


if __name__ == "__main__":
    raise SystemExit(main())


==> lean/precise_tactics.py <==
#!/usr/bin/env python3
"""Replace broad Lean tactics with code suggested by their `?` variants.

Discovery and final verification use Lean's real parser/elaborator.  leanclient
is responsible for resolving and applying code actions in memory; this script
does not decode WorkspaceEdit objects itself.

The default registry covers code-producing query variants for:

  simp, simpa, simp_all, dsimp, grind, bv_decide, linarith, arith_mult,
  aesop, aesop_cat, aesop_graph, forward, saturate, continuity, finiteness,
  measurability, compactness, closedness, observe, and mvcgen.

Edit RULES below to add project-specific tactics.  A rule's parser kinds are
exact Lean Syntax kinds, so comments, strings, identifiers, and unrelated
syntax never become candidates.

Requirements:

  Python >= 3.10
  pip install "leanclient>=0.13,<0.14"
  Lake available for the target project
"""

from __future__ import annotations

import argparse
import bisect
import codecs
import contextlib
import difflib
import importlib
import json
import logging
import os
import re
import shlex
import shutil
import stat
import subprocess
import sys
import tempfile
from concurrent.futures import Future
from dataclasses import dataclass, replace
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence


LEANCLIENT_REQUIREMENT = "leanclient>=0.13,<0.14"
SCANNER_VERSION = "1"
DEFAULT_PROCESS_TIMEOUT = 300.0
DEFAULT_LSP_TIMEOUT = 15.0

ONLY_RE = re.compile(
    r"(?<![A-Za-z0-9_'])only(?![A-Za-z0-9_'])"
)

MODULE_RE = re.compile(
    r"^[A-Za-z_][A-Za-z0-9_']*(?:\.[A-Za-z_][A-Za-z0-9_']*)*$"
)


class RewriteError(RuntimeError):
    pass


@dataclass(frozen=True)
class Rule:
    family: str
    source: str
    query: str
    kinds: tuple[str, ...]
    require_only: bool = False

    def __post_init__(self) -> None:
        if (
            not self.family
            or not self.source
            or not self.query
            or not self.kinds
        ):
            raise ValueError(f"invalid empty rule field: {self!r}")

        if (
            "?" in self.source
            or "?" not in self.query
            or self.source == self.query
        ):
            raise ValueError(
                f"invalid source/query pair: {self!r}"
            )


SIMP_KINDS = (
    "Lean.Parser.Tactic.simp",
    "Lean.Parser.Tactic.simpAutoUnfold",
    "Lean.Parser.Tactic.Conv.simp",
)

SIMPA_KINDS = (
    "Lean.Parser.Tactic.simpa",
    "Lean.Parser.Tactic.simpaUsingBang",
    "Lean.Parser.Tactic.tacticSimpa!_",
    "Lean.Parser.Tactic.tacticSimpa!__1",
)

SIMP_ALL_KINDS = (
    "Lean.Parser.Tactic.simpAll",
    "Lean.Parser.Tactic.simpAllAutoUnfold",
)

DSIMP_KINDS = (
    "Lean.Parser.Tactic.dsimp",
    "Lean.Parser.Tactic.dsimpAutoUnfold",
    "Lean.Parser.Tactic.Conv.dsimp",
)


# Longer source tokens are deliberately listed before their prefixes.
RULES: tuple[Rule, ...] = (
    Rule(
        "simp",
        "simp!",
        "simp?!",
        SIMP_KINDS,
        True,
    ),
    Rule(
        "simp",
        "simp",
        "simp?",
        SIMP_KINDS,
        True,
    ),
    Rule(
        "simpa",
        "simpa!",
        "simpa?!",
        SIMPA_KINDS,
        True,
    ),
    Rule(
        "simpa",
        "simpa",
        "simpa?",
        SIMPA_KINDS,
        True,
    ),
    Rule(
        "simp_all",
        "simp_all!",
        "simp_all?!",
        SIMP_ALL_KINDS,
        True,
    ),
    Rule(
        "simp_all",
        "simp_all",
        "simp_all?",
        SIMP_ALL_KINDS,
        True,
    ),
    Rule(
        "dsimp",
        "dsimp!",
        "dsimp?!",
        DSIMP_KINDS,
        True,
    ),
    Rule(
        "dsimp",
        "dsimp",
        "dsimp?",
        DSIMP_KINDS,
        True,
    ),
    Rule(
        "grind",
        "grind",
        "grind?",
        (
            "Lean.Parser.Tactic.grind",
        ),
        True,
    ),
    Rule(
        "bv_decide",
        "bv_decide",
        "bv_decide?",
        (
            "Lean.Parser.Tactic.bvDecide",
        ),
    ),
    Rule(
        "linarith",
        "linarith!",
        "linarith?!",
        (
            "Mathlib.Tactic.linarith",
            "Mathlib.Tactic.tacticLinarith!_",
        ),
        True,
    ),
    Rule(
        "linarith",
        "linarith",
        "linarith?",
        (
            "Mathlib.Tactic.linarith",
            "Mathlib.Tactic.tacticLinarith!_",
        ),
        True,
    ),
    Rule(
        "arith_mult",
        "arith_mult",
        "arith_mult?",
        (
            "ArithmeticFunction.arith_mult",
        ),
    ),
    Rule(
        "aesop",
        "aesop",
        "aesop?",
        (
            "Aesop.Frontend.Parser.aesopTactic",
        ),
    ),
    Rule(
        "aesop_cat",
        "aesop_cat",
        "aesop_cat?",
        (
            "aesop_cat",
            "CategoryTheory.aesop_cat",
            "Mathlib.CategoryTheory.aesop_cat",
        ),
    ),
    Rule(
        "aesop_graph",
        "aesop_graph",
        "aesop_graph?",
        (
            "aesop_graph",
            "SimpleGraph.aesop_graph",
            "Mathlib.Combinatorics.SimpleGraph.aesop_graph",
        ),
    ),
    Rule(
        "forward",
        "forward",
        "forward?",
        (
            "Aesop.Frontend.tacticForward____",
            "Aesop.Frontend.forward",
        ),
    ),
    Rule(
        "saturate",
        "saturate",
        "saturate?",
        (
            "Aesop.Frontend.saturate",
        ),
    ),
    Rule(
        "continuity",
        "continuity",
        "continuity?",
        (
            "tacticContinuity",
            "Mathlib.Tactic.tacticContinuity",
        ),
    ),
    Rule(
        "finiteness",
        "finiteness",
        "finiteness?",
        (
            "finiteness",
            "Mathlib.Tactic.finiteness",
        ),
    ),
    Rule(
        "measurability",
        "measurability!",
        "measurability!?",
        (
            "Mathlib.Tactic.measurability",
            "Mathlib.Tactic.tacticMeasurability!_",
            "measurability!",
        ),
    ),
    Rule(
        "measurability",
        "measurability",
        "measurability?",
        (
            "Mathlib.Tactic.measurability",
        ),
    ),
    Rule(
        "compactness",
        "compactness",
        "compactness?",
        (
            "compactnessTac",
            "Mathlib.Tactic.compactnessTac",
        ),
    ),
    Rule(
        "closedness",
        "closedness",
        "closedness?",
        (
            "closednessTac",
            "Mathlib.Tactic.closednessTac",
        ),
    ),
    Rule(
        "observe",
        "observe",
        "observe?",
        (
            "Mathlib.Tactic.LibrarySearch.observe",
        ),
    ),
    Rule(
        "mvcgen",
        "mvcgen",
        "mvcgen?",
        (
            "Lean.Parser.Tactic.mvcgen",
            "Lean.Parser.Tactic.mvcgenMacro",
        ),
    ),
)


# This suffix is appended to the target and sent to `lake lean -- --stdin`.
# Keeping it in the target's frontend is essential: importing Mathlib from a
# nested `runFrontend` can invalidate Lean's environment-extension indices.
LEAN_SCANNER = r'''open Lean
open Lean.Elab
open Lean.Elab.Command

namespace PreciseTacticScanner

private def supportedKinds : Array String := __KINDS__

private def supported (kind : Name) : Bool :=
  supportedKinds.contains (toString kind)

private def envVar (name : String) : IO String := do
  match ← IO.getEnv name with
  | some value => pure value
  | none => throw <| IO.userError s!"missing environment variable {name}"

/--
Find a reserved `only` atom without counting identifiers or a nested selected
tactic's modifier.
-/
private partial def hasOnly (root : Bool) (stx : Syntax) : Bool :=
  match stx with
  | .missing => false
  | .atom _ value => value == "only"
  | .ident _ _ _ _ => false
  | .node _ kind args =>
      if !root && supported kind then
        false
      else
        args.any (hasOnly false)

private partial def collect
    (includeQuoted : Bool)
    (stx : Syntax)
    (quoted : Bool)
    (out : Array Json) : Array Json :=
  let quoted := quoted || stx.isQuot
  let kind := toString stx.getKind
  let out :=
    if supportedKinds.contains kind && (includeQuoted || !quoted) then
      match stx[0].getPos?, stx.getPos?, stx.getTailPos? with
      | some keywordStart, some tacticStart, some tacticEnd =>
          out.push <| Json.mkObj [
            ("kind", Json.str kind),
            ("keyword", Json.str (toString keywordStart.byteIdx)),
            ("start", Json.str (toString tacticStart.byteIdx)),
            ("end", Json.str (toString tacticEnd.byteIdx)),
            ("only", Json.bool (hasOnly true stx)),
            ("quoted", Json.bool quoted)
          ]
      | _, _, _ => out
    else
      out

  stx.getArgs.foldl
    (fun acc child => collect includeQuoted child quoted acc)
    out

private def makeScanner : ModuleLinter where
  run commands := do
    let includeQuoted :=
      match ← liftIO <| IO.getEnv "PRECISE_INCLUDE_QUOTED" with
      | some "1" => true
      | _ => false

    let nodes := commands.foldl
      (fun acc command => collect includeQuoted command false acc)
      #[]

    let output ← liftIO <| envVar "PRECISE_RESULT"
    let payload := Json.mkObj [
      ("version", Json.str "1"),
      ("nodes", Json.arr nodes)
    ]

    liftIO <| IO.FS.writeFile output payload.compress

run_cmd
  let scanner := makeScanner
  __REGISTER__

end PreciseTacticScanner
'''


@dataclass(frozen=True)
class Candidate:
    rule: Rule
    kind: str
    keyword_start: int
    keyword_end: int
    tactic_start: int
    tactic_end: int
    has_only: bool
    quoted: bool


@dataclass(frozen=True)
class NormalizedCandidate:
    original: Candidate
    keyword_start: int
    keyword_end: int
    tactic_start: int
    tactic_end: int


@dataclass(frozen=True)
class Replacement:
    candidate: Candidate
    new_text: str
    title: str

    @property
    def start(self) -> int:
        return self.candidate.tactic_start

    @property
    def end(self) -> int:
        return self.candidate.tactic_end

    @property
    def delta(self) -> int:
        return len(self.new_text) - (self.end - self.start)


@dataclass(frozen=True)
class SourceFile:
    raw: bytes
    text: str
    bom: bool
    mode: int


class Utf8Index:
    def __init__(self, text: str):
        offsets = [0]
        total = 0

        for char in text:
            total += len(char.encode("utf-8"))
            offsets.append(total)

        self.offsets = offsets

    def to_char(self, byte_offset: int) -> int:
        if not 0 <= byte_offset <= self.offsets[-1]:
            raise RewriteError(
                f"invalid UTF-8 byte offset from Lean: {byte_offset}"
            )

        index = bisect.bisect_left(
            self.offsets,
            byte_offset,
        )

        if (
            index == len(self.offsets)
            or self.offsets[index] != byte_offset
        ):
            raise RewriteError(
                f"Lean offset {byte_offset} is not a UTF-8 boundary"
            )

        return index


class LFMap:
    """Map exact source offsets to leanclient's LF-normalized document."""

    def __init__(self, original: str):
        mapping: list[int | None] = [None] * (len(original) + 1)
        pieces: list[str] = []

        old = 0
        new = 0
        mapping[0] = 0

        while old < len(original):
            if original.startswith("\r\n", old):
                mapping[old] = new
                mapping[old + 1] = None
                pieces.append("\n")
                old += 2
            else:
                mapping[old] = new
                pieces.append(original[old])
                old += 1

            new += 1
            mapping[old] = new

        self.original = original
        self.text = "".join(pieces)
        self.mapping = mapping

    def offset(self, original_offset: int) -> int:
        if not 0 <= original_offset <= len(self.original):
            raise RewriteError(
                f"source offset outside document: {original_offset}"
            )

        value = self.mapping[original_offset]

        if value is None:
            raise RewriteError(
                f"source offset {original_offset} is inside CRLF"
            )

        return value


class TextIndex:
    def __init__(self, text: str):
        self.text = text
        self.lines = [0]
        self.lines.extend(
            index + 1
            for index, char in enumerate(text)
            if char == "\n"
        )

    def position(self, offset: int) -> dict[str, int]:
        if not 0 <= offset <= len(self.text):
            raise RewriteError(
                f"LSP offset outside document: {offset}"
            )

        line = bisect.bisect_right(
            self.lines,
            offset,
        ) - 1

        start = self.lines[line]

        character = (
            len(self.text[start:offset].encode("utf-16-le")) // 2
        )

        return {
            "line": line,
            "character": character,
        }

    def range(
        self,
        start: int,
        end: int,
    ) -> dict[str, Any]:
        return {
            "start": self.position(start),
            "end": self.position(end),
        }

    def line_range(
        self,
        offset: int,
    ) -> dict[str, Any]:
        line = bisect.bisect_right(
            self.lines,
            offset,
        ) - 1

        start = self.lines[line]

        if line + 1 < len(self.lines):
            end = self.lines[line + 1] - 1
        else:
            end = len(self.text)

        return self.range(start, end)


def read_source(path: Path) -> SourceFile:
    try:
        raw = path.read_bytes()
        mode = stat.S_IMODE(path.stat().st_mode)
    except OSError as exc:
        raise RewriteError(
            f"could not read {path}: {exc}"
        ) from exc

    bom = raw.startswith(codecs.BOM_UTF8)
    body = raw[len(codecs.BOM_UTF8):] if bom else raw

    try:
        text = body.decode("utf-8")
    except UnicodeDecodeError as exc:
        raise RewriteError(
            f"{path} is not valid UTF-8: {exc}"
        ) from exc

    if "\x00" in text:
        raise RewriteError(
            f"{path} contains a NUL byte"
        )

    return SourceFile(
        raw,
        text,
        bom,
        mode,
    )


def find_project_root(start: Path) -> Path:
    start = start.resolve()

    for directory in (start, *start.parents):
        if any(
            (directory / name).exists()
            for name in (
                "lakefile.lean",
                "lakefile.toml",
                "lean-toolchain",
            )
        ):
            return directory

    raise RewriteError(
        f"could not find Lean project root above {start}"
    )


def validate_module_name(name: str) -> None:
    if not MODULE_RE.fullmatch(name):
        raise RewriteError(
            f"invalid Lean module name: {name!r}"
        )


def run_process(
    command: Sequence[str],
    cwd: Path,
    timeout: float,
    env: Mapping[str, str],
    input_text: str | None = None,
) -> subprocess.CompletedProcess[str]:
    standard_input: dict[str, Any]

    if input_text is None:
        standard_input = {
            "stdin": subprocess.DEVNULL,
        }
    else:
        standard_input = {
            "input": input_text,
        }

    try:
        return subprocess.run(
            list(command),
            cwd=cwd,
            env=dict(env),
            stdout=subprocess.PIPE,
            stderr=subprocess.PIPE,
            text=True,
            encoding="utf-8",
            errors="replace",
            timeout=timeout,
            check=False,
            **standard_input,
        )
    except FileNotFoundError as exc:
        raise RewriteError(
            f"command not found: {command[0]!r}"
        ) from exc
    except subprocess.TimeoutExpired as exc:
        raise RewriteError(
            f"command timed out after {timeout:.1f}s: "
            f"{shlex.join(command)}"
        ) from exc


def write_module_setup(
    root: Path,
    destination: Path,
    lake: str,
    module_name: str,
    timeout: float,
    environment: Mapping[str, str],
    verbose: bool,
) -> None:
    """Ask Lake for an explicit module override's frontend setup."""

    validate_module_name(module_name)

    command = [
        lake,
        "query",
        "--json",
        f"+{module_name}:setup",
    ]

    if verbose:
        print(
            "setup:",
            shlex.join(command),
            file=sys.stderr,
        )

    process = run_process(
        command,
        root,
        timeout,
        environment,
    )

    if process.returncode != 0:
        output = (
            process.stdout
            + "\n"
            + process.stderr
        ).strip()

        raise RewriteError(
            f"could not load Lake setup for module {module_name!r}"
            + (
                "\n\n" + output[-12000:]
                if output
                else ""
            )
        )

    try:
        payload = json.loads(
            process.stdout
        )
    except json.JSONDecodeError as exc:
        raise RewriteError(
            f"Lake returned invalid setup JSON for module {module_name!r}: "
            f"{exc}"
        ) from exc

    if (
        not isinstance(payload, dict)
        or payload.get("name") != module_name
    ):
        raise RewriteError(
            f"Lake returned the wrong setup for module {module_name!r}"
        )

    try:
        destination.write_text(
            process.stdout,
            encoding="utf-8",
            newline="",
        )
    except OSError as exc:
        raise RewriteError(
            f"could not write temporary Lean module setup: {exc}"
        ) from exc


def token_match(
    source: str,
    start: int,
    token: str,
) -> bool:
    if not source.startswith(token, start):
        return False

    end = start + len(token)

    if end == len(source):
        return True

    next_char = source[end]

    return not (
        next_char.isalnum()
        or next_char in "_'?!"
    )


def matching_rule(
    source: str,
    start: int,
    kind: str,
) -> Rule | None:
    matches = [
        rule
        for rule in RULES
        if kind in rule.kinds
        and token_match(
            source,
            start,
            rule.source,
        )
    ]

    if not matches:
        return None

    matches.sort(
        key=lambda rule: len(rule.source),
        reverse=True,
    )

    if (
        len(matches) > 1
        and len(matches[0].source) == len(matches[1].source)
    ):
        raise RewriteError(
            f"ambiguous rule at source offset {start}"
        )

    return matches[0]


def parse_scan(
    payload: Any,
    source: str,
) -> list[Candidate]:
    if (
        not isinstance(payload, dict)
        or payload.get("version") != SCANNER_VERSION
    ):
        raise RewriteError(
            "invalid syntax-scanner JSON"
        )

    raw_nodes = payload.get("nodes")

    if not isinstance(raw_nodes, list):
        raise RewriteError(
            "syntax-scanner JSON has no nodes array"
        )

    utf8 = Utf8Index(source)
    found: list[Candidate] = []

    for raw in raw_nodes:
        if not isinstance(raw, dict):
            raise RewriteError(
                f"invalid scanner node: {raw!r}"
            )

        try:
            kind = raw["kind"]
            keyword = utf8.to_char(
                int(raw["keyword"])
            )
            start = utf8.to_char(
                int(raw["start"])
            )
            end = utf8.to_char(
                int(raw["end"])
            )
            has_only = raw["only"]
            quoted = raw["quoted"]
        except (KeyError, TypeError, ValueError) as exc:
            raise RewriteError(
                f"invalid scanner node: {raw!r}"
            ) from exc

        if (
            not isinstance(kind, str)
            or not isinstance(has_only, bool)
            or not isinstance(quoted, bool)
        ):
            raise RewriteError(
                f"invalid scanner node: {raw!r}"
            )

        rule = matching_rule(
            source,
            keyword,
            kind,
        )

        if rule is None:
            continue

        keyword_end = keyword + len(rule.source)

        if not (
            0
            <= start
            <= keyword
            < keyword_end
            <= end
            <= len(source)
        ):
            raise RewriteError(
                f"invalid parser ranges: {raw!r}"
            )

        found.append(
            Candidate(
                rule,
                kind,
                keyword,
                keyword_end,
                start,
                end,
                has_only,
                quoted,
            )
        )

    # Macro wrappers may report the same source tactic twice.
    # Keep the widest source range.
    groups: dict[
        tuple[str, int],
        list[Candidate],
    ] = {}

    for candidate in found:
        groups.setdefault(
            (
                candidate.rule.family,
                candidate.keyword_start,
            ),
            [],
        ).append(candidate)

    result: list[Candidate] = []

    for group in groups.values():
        chosen = max(
            group,
            key=lambda item: (
                item.tactic_end - item.tactic_start
            ),
        )

        if (
            any(item.has_only for item in group)
            and not chosen.has_only
        ):
            chosen = replace(
                chosen,
                has_only=True,
            )

        result.append(chosen)

    return sorted(
        result,
        key=lambda item: (
            item.keyword_start,
            item.tactic_end,
        ),
    )


def lean_array(values: Iterable[str]) -> str:
    return "#[" + ", ".join(
        json.dumps(value)
        for value in sorted(set(values))
    ) + "]"


def scan_source(
    root: Path,
    target: Path,
    source: str,
    lake: str,
    module_name: str | None,
    timeout: float,
    include_quoted: bool,
    verbose: bool,
) -> list[Candidate]:
    """Collect tactic syntax using one Lake-configured Lean frontend.

    Lake inspects the real target to construct its module setup (or supplies
    the setup named by an explicit override).  Lean then keeps that file name
    and setup while ``--stdin`` supplies an augmented in-memory copy whose
    final module linter records the parsed syntax.  This avoids starting a
    nested frontend after environment extensions have already been
    initialized, which is unsafe on recent Lean versions.
    """

    kinds = lean_array(
        kind
        for rule in RULES
        for kind in rule.kinds
    )

    registrations = (
        "Lean.Elab.Command.addModuleLinter scanner",
        "liftIO <| Lean.Elab.Command.addModuleLinter scanner",
    )

    failures: list[str] = []

    temp_parent: str | None = None

    try:
        if os.access(root, os.W_OK):
            temp_parent = str(root)
    except OSError:
        pass

    with tempfile.TemporaryDirectory(
        prefix=".precise-tactics-",
        dir=temp_parent,
    ) as temporary_directory:
        temporary_path = Path(
            temporary_directory
        )

        result_path = (
            temporary_path / "result.json"
        )

        environment = os.environ.copy()
        environment.update(
            {
                "PRECISE_RESULT": str(result_path),
                "PRECISE_INCLUDE_QUOTED": (
                    "1"
                    if include_quoted
                    else "0"
                ),
            }
        )

        lean_arguments = [
            "--stdin",
        ]

        if module_name is not None:
            setup_path = (
                temporary_path / "module-setup.json"
            )
            write_module_setup(
                root,
                setup_path,
                lake,
                module_name,
                timeout,
                environment,
                verbose,
            )
            lean_arguments.append(
                f"--setup={setup_path}"
            )

        for registration in registrations:
            scanner = (
                LEAN_SCANNER
                .replace(
                    "__KINDS__",
                    kinds,
                )
                .replace(
                    "__REGISTER__",
                    registration,
                )
            )
            augmented_source = (
                source
                + "\n\n"
                + scanner
            )

            result_path.unlink(
                missing_ok=True
            )

            command = [
                lake,
                "lean",
                str(target),
                "--",
                *lean_arguments,
            ]

            if verbose:
                print(
                    "scan:",
                    shlex.join(command),
                    file=sys.stderr,
                )

            process = run_process(
                command,
                root,
                timeout,
                environment,
                input_text=augmented_source,
            )

            if (
                process.returncode != 0
                or not result_path.exists()
            ):
                output = (
                    process.stdout
                    + "\n"
                    + process.stderr
                ).strip()

                failures.append(
                    output[-12000:]
                )

                continue

            try:
                payload = json.loads(
                    result_path.read_text(
                        encoding="utf-8"
                    )
                )
            except (
                OSError,
                UnicodeError,
                json.JSONDecodeError,
            ) as exc:
                failures.append(
                    f"invalid scanner JSON: {exc}"
                )
                continue

            return parse_scan(
                payload,
                source,
            )

    details = "\n\n".join(
        item
        for item in failures
        if item
    )

    raise RewriteError(
        "Lean frontend syntax scan failed"
        + (
            "\n\n" + details
            if details
            else ""
        )
    )


def normalize_candidate(
    candidate: Candidate,
    mapping: LFMap,
) -> NormalizedCandidate:
    return NormalizedCandidate(
        candidate,
        mapping.offset(
            candidate.keyword_start
        ),
        mapping.offset(
            candidate.keyword_end
        ),
        mapping.offset(
            candidate.tactic_start
        ),
        mapping.offset(
            candidate.tactic_end
        ),
    )


def configure_leanclient_compatibility() -> None:
    """Use thread-safe futures with leanclient's synchronous API on 3.14+.

    leanclient 0.13 runs an asyncio event loop in a background thread.  On
    Python 3.14, ``run_coroutine_threadsafe`` can fail to wake that loop: the
    Lean server's response is read, but the corresponding future never
    completes and client construction times out.  The synchronous client only
    relies on the future methods shared with ``concurrent.futures.Future``, so
    use those directly and avoid the unused event-loop thread.
    """

    if sys.version_info < (3, 14):
        return

    try:
        base_module = importlib.import_module(
            "leanclient.base_client"
        )
        base_client = base_module.BaseLeanLSPClient
    except (AttributeError, ImportError) as exc:
        raise RewriteError(
            "installed leanclient has no compatible "
            "BaseLeanLSPClient"
        ) from exc

    marker = "_precise_tactics_thread_futures"

    if getattr(base_client, marker, False):
        return

    def run_event_loop(self: Any) -> None:
        return None

    def dispatch_immediately(
        callback: Any,
        *args: Any,
    ) -> None:
        callback(*args)

    def send_request_async(
        self: Any,
        method: str,
        params: dict[str, Any],
    ) -> Future[Any]:
        # The reader uses this hook only to complete request futures.  A
        # concurrent Future is thread-safe, so dispatch can happen directly
        # in the reader thread.
        self._loop.call_soon_threadsafe = dispatch_immediately
        future: Future[Any] = Future()
        reader_error: Exception | None = None

        with self._futures_lock:
            if self._reader_error is not None:
                reader_error = self._reader_error
            else:
                request_id = self.request_id
                self.request_id += 1
                self._futures[request_id] = future

        if reader_error is not None:
            self._set_future_exception_if_pending(
                future,
                reader_error,
            )
            return future

        self._write_message(
            {
                "jsonrpc": "2.0",
                "id": request_id,
                "method": method,
                "params": params,
            }
        )

        return future

    def send_request_sync(
        self: Any,
        method: str,
        params: dict[str, Any],
        timeout: float | None = 120.0,
    ) -> Any:
        return self._send_request_async(
            method,
            params,
        ).result(timeout=timeout)

    base_client._run_event_loop = run_event_loop
    base_client._send_request_async = send_request_async
    base_client._send_request_sync = send_request_sync
    setattr(base_client, marker, True)


def load_leanclient() -> Any:
    try:
        module = importlib.import_module(
            "leanclient"
        )
    except Exception as exc:
        command = (
            f'{shlex.quote(sys.executable)} '
            f'-m pip install "{LEANCLIENT_REQUIREMENT}"'
        )

        raise RewriteError(
            "leanclient is required; install it with:\n"
            + command
        ) from exc

    if not callable(
        getattr(
            module,
            "LeanLSPClient",
            None,
        )
    ):
        raise RewriteError(
            "installed leanclient has no LeanLSPClient"
        )

    configure_leanclient_compatibility()

    return module


@contextlib.contextmanager
def lake_on_path(
    lake: str,
) -> Iterable[None]:
    if lake == "lake":
        yield
        return

    expanded = os.path.expanduser(
        lake
    )

    has_separator = (
        os.sep in expanded
        or (
            os.altsep is not None
            and os.altsep in expanded
        )
    )

    if (
        has_separator
        or Path(expanded).is_absolute()
    ):
        resolved = Path(
            expanded
        ).resolve()
    else:
        located = shutil.which(
            expanded
        )

        if located is None:
            raise RewriteError(
                f"invalid Lake executable: {lake!r}"
            )

        resolved = Path(
            located
        )

    if (
        not resolved.is_file()
        or resolved.name.lower()
        not in {
            "lake",
            "lake.exe",
        }
    ):
        raise RewriteError(
            f"invalid Lake executable: {lake!r}"
        )

    old_path = os.environ.get(
        "PATH"
    )

    os.environ["PATH"] = (
        str(resolved.parent)
        + (
            os.pathsep + old_path
            if old_path
            else ""
        )
    )

    try:
        yield
    finally:
        if old_path is None:
            os.environ.pop(
                "PATH",
                None,
            )
        else:
            os.environ["PATH"] = old_path


def diagnostics_ok(
    file_client: Any,
    timeout: float,
) -> tuple[bool, str]:
    result = file_client.get_diagnostics(
        inactivity_timeout=timeout
    )

    success = (
        getattr(
            result,
            "success",
            False,
        )
        is True
    )

    diagnostics = getattr(
        result,
        "diagnostics",
        [],
    )

    if isinstance(
        diagnostics,
        list,
    ):
        messages = [
            item.get(
                "message",
                "",
            ).replace(
                "\n",
                " ",
            )
            for item in diagnostics[:3]
            if (
                isinstance(item, dict)
                and isinstance(
                    item.get("message"),
                    str,
                )
            )
        ]
    else:
        messages = []

    return (
        success,
        " | ".join(messages),
    )


def snapshot(
    file_client: Any,
) -> str:
    content = (
        file_client.get_file_content()
    )

    if not isinstance(
        content,
        str,
    ):
        raise RewriteError(
            "leanclient returned a non-string "
            "document snapshot"
        )

    return content.replace(
        "\r\n",
        "\n",
    )


def unique_actions(
    actions: Iterable[Mapping[str, Any]],
) -> list[dict[str, Any]]:
    result: list[dict[str, Any]] = []
    seen: set[str] = set()

    for action in actions:
        try:
            key = json.dumps(
                action,
                sort_keys=True,
                ensure_ascii=False,
            )
        except TypeError:
            continue

        if key not in seen:
            seen.add(key)
            result.append(
                dict(action)
            )

    return result


def action_ranges(
    index: TextIndex,
    candidate: NormalizedCandidate,
) -> list[dict[str, Any]]:
    rule = candidate.original.rule

    query_end = (
        candidate.keyword_start
        + len(rule.query)
    )

    delta = (
        len(rule.query)
        - len(rule.source)
    )

    tactic_end = (
        candidate.tactic_end
        + delta
    )

    ranges = [
        index.range(
            candidate.keyword_start,
            query_end,
        ),
        index.range(
            query_end,
            query_end,
        ),
        index.range(
            candidate.tactic_start,
            tactic_end,
        ),
        index.line_range(
            candidate.keyword_start
        ),
    ]

    for index_in_query, char in enumerate(
        rule.query
    ):
        if char != "?":
            continue

        offset = (
            candidate.keyword_start
            + index_in_query
        )

        ranges.extend(
            (
                index.range(
                    offset,
                    offset + 1,
                ),
                index.range(
                    offset + 1,
                    offset + 1,
                ),
            )
        )

    unique: dict[
        str,
        dict[str, Any],
    ] = {}

    for value in ranges:
        unique[
            json.dumps(
                value,
                sort_keys=True,
            )
        ] = value

    return list(
        unique.values()
    )


def get_actions(
    file_client: Any,
    request_range: Mapping[str, Any],
) -> list[dict[str, Any]]:
    start = request_range["start"]
    end = request_range["end"]

    result = file_client.get_code_actions(
        int(start["line"]),
        int(start["character"]),
        int(end["line"]),
        int(end["character"]),
    )

    if result is None:
        return []

    if not isinstance(
        result,
        list,
    ):
        raise RewriteError(
            f"unexpected code-action result: {result!r}"
        )

    return [
        item
        for item in result
        if isinstance(item, dict)
    ]


def preferred_newline(
    source: str,
    offset: int,
) -> str:
    following = source.find(
        "\n",
        offset,
    )

    if following >= 0:
        if (
            following
            and source[following - 1] == "\r"
        ):
            return "\r\n"

        return "\n"

    previous = source.rfind(
        "\n",
        0,
        offset,
    )

    if previous >= 0:
        if (
            previous
            and source[previous - 1] == "\r"
        ):
            return "\r\n"

        return "\n"

    crlf_count = source.count(
        "\r\n"
    )

    bare_lf_count = (
        source.count("\n")
        - crlf_count
    )

    return (
        "\r\n"
        if crlf_count > bare_lf_count
        else "\n"
    )


def proposal(
    original: str,
    normalized_original: str,
    modified: str,
    after: str,
    candidate: NormalizedCandidate,
    title: str,
) -> Replacement | None:
    rule = candidate.original.rule

    query_delta = (
        len(rule.query)
        - len(rule.source)
    )

    modified_end = (
        candidate.tactic_end
        + query_delta
    )

    prefix = modified[
        :candidate.tactic_start
    ]

    suffix = modified[
        modified_end:
    ]

    if not after.startswith(prefix):
        return None

    if (
        suffix
        and not after.endswith(suffix)
    ):
        return None

    new_end = (
        len(after) - len(suffix)
        if suffix
        else len(after)
    )

    new_tactic = after[
        len(prefix):new_end
    ]

    expected = (
        normalized_original[
            :candidate.tactic_start
        ]
        + new_tactic
        + normalized_original[
            candidate.tactic_end:
        ]
    )

    if (
        not new_tactic
        or expected != after
        or expected == normalized_original
    ):
        return None

    relative_keyword = (
        candidate.keyword_start
        - candidate.tactic_start
    )

    if new_tactic.startswith(
        rule.query,
        relative_keyword,
    ):
        return None

    if (
        rule.require_only
        and ONLY_RE.search(new_tactic) is None
    ):
        return None

    newline = preferred_newline(
        original,
        candidate.original.tactic_start,
    )

    if newline == "\n":
        new_text = new_tactic
    else:
        new_text = new_tactic.replace(
            "\n",
            "\r\n",
        )

    proposed = (
        original[
            :candidate.original.tactic_start
        ]
        + new_text
        + original[
            candidate.original.tactic_end:
        ]
    )

    if (
        proposed.replace("\r\n", "\n")
        != expected
    ):
        return None

    return Replacement(
        candidate.original,
        new_text,
        title,
    )


def closing_square_bracket(
    text: str,
    opening: int,
) -> int | None:
    """Find a Lean list's closing bracket, ignoring strings and comments."""

    depth = 0
    block_comment_depth = 0
    in_line_comment = False
    in_string = False
    escaped = False
    index = opening

    while index < len(text):
        if in_line_comment:
            if text[index] == "\n":
                in_line_comment = False
            index += 1
            continue

        if block_comment_depth:
            if text.startswith("/-", index):
                block_comment_depth += 1
                index += 2
            elif text.startswith("-/", index):
                block_comment_depth -= 1
                index += 2
            else:
                index += 1
            continue

        char = text[index]

        if in_string:
            if escaped:
                escaped = False
            elif char == "\\":
                escaped = True
            elif char == '"':
                in_string = False
            index += 1
            continue

        if text.startswith("--", index):
            in_line_comment = True
            index += 2
            continue

        if text.startswith("/-", index):
            block_comment_depth = 1
            index += 2
            continue

        if char == '"':
            in_string = True
        elif char == "[":
            depth += 1
        elif char == "]":
            depth -= 1

            if depth == 0:
                return index

            if depth < 0:
                return None

        index += 1

    return None


def split_lean_arguments(text: str) -> list[str] | None:
    """Split a Lean bracket list at top-level commas."""

    expected: list[str] = []
    block_comment_depth = 0
    in_line_comment = False
    in_string = False
    escaped = False
    start = 0
    index = 0
    result: list[str] = []
    pairs = {
        "(": ")",
        "[": "]",
        "{": "}",
    }

    while index < len(text):
        if in_line_comment:
            if text[index] == "\n":
                in_line_comment = False
            index += 1
            continue

        if block_comment_depth:
            if text.startswith("/-", index):
                block_comment_depth += 1
                index += 2
            elif text.startswith("-/", index):
                block_comment_depth -= 1
                index += 2
            else:
                index += 1
            continue

        char = text[index]

        if in_string:
            if escaped:
                escaped = False
            elif char == "\\":
                escaped = True
            elif char == '"':
                in_string = False
            index += 1
            continue

        if text.startswith("--", index):
            in_line_comment = True
            index += 2
            continue

        if text.startswith("/-", index):
            block_comment_depth = 1
            index += 2
            continue

        if char == '"':
            in_string = True
        elif char in pairs:
            expected.append(pairs[char])
        elif char in ")]}":
            if not expected or expected.pop() != char:
                return None
        elif char == "," and not expected:
            item = text[start:index].strip()

            if item:
                result.append(item)

            start = index + 1

        index += 1

    if (
        expected
        or block_comment_depth
        or in_string
    ):
        return None

    item = text[start:].strip()

    if item:
        result.append(item)

    return result


def only_replacement_parts(
    text: str,
) -> tuple[str, list[str], str] | None:
    """Return the head, simp arguments, and tail of an `... only` tactic."""

    match = ONLY_RE.search(text)

    if match is None:
        return None

    list_start = match.end()

    while (
        list_start < len(text)
        and text[list_start].isspace()
    ):
        list_start += 1

    head = text[:match.end()]

    if (
        list_start == len(text)
        or text[list_start] != "["
    ):
        return (
            head,
            [],
            text[match.end():],
        )

    list_end = closing_square_bracket(
        text,
        list_start,
    )

    if list_end is None:
        return None

    items = split_lean_arguments(
        text[list_start + 1:list_end]
    )

    if items is None:
        return None

    return (
        head,
        items,
        text[list_end + 1:],
    )


def merge_only_replacements(
    proposals: Sequence[Replacement],
    original: str,
) -> Replacement | None:
    """Merge per-goal `... only` suggestions for one tactic invocation."""

    if len(proposals) < 2:
        return None

    first = proposals[0]
    parsed = [
        only_replacement_parts(item.new_text)
        for item in proposals
    ]

    if any(item is None for item in parsed):
        return None

    parts = [
        item
        for item in parsed
        if item is not None
    ]
    head, _, tail = parts[0]

    if any(
        item_head != head
        or item_tail != tail
        for item_head, _, item_tail in parts[1:]
    ):
        return None

    items: list[str] = []
    seen: set[str] = set()

    for _, arguments, _ in parts:
        for argument in arguments:
            key = " ".join(
                argument.split()
            )

            if key not in seen:
                seen.add(key)
                items.append(argument)

    if not items:
        return None

    line_start = original.rfind(
        "\n",
        0,
        first.candidate.tactic_start,
    ) + 1
    column = (
        first.candidate.tactic_start
        - line_start
    )
    newline = preferred_newline(
        original,
        first.candidate.tactic_start,
    )
    one_line = (
        head
        + " ["
        + ", ".join(items)
        + "]"
        + tail
    )

    if len(one_line) <= 100:
        new_text = one_line
    else:
        separator = (
            ","
            + newline
            + " " * (column + 4)
        )
        new_text = (
            head
            + " ["
            + separator.join(items)
            + "]"
            + tail
        )

    return Replacement(
        first.candidate,
        new_text,
        f"Merged {len(proposals)} per-goal suggestions",
    )


def collect_replacements(
    root: Path,
    target: Path,
    original: str,
    candidates: Sequence[Candidate],
    lake: str,
    timeout: float,
    verbose: bool,
) -> tuple[list[Replacement], list[str]]:
    try:
        relative = target.relative_to(
            root
        ).as_posix()
    except ValueError as exc:
        raise RewriteError(
            "target must be inside the project root"
        ) from exc

    mapping = LFMap(original)
    normalized = mapping.text

    normalized_candidates = [
        normalize_candidate(
            item,
            mapping,
        )
        for item in candidates
    ]

    leanclient = load_leanclient()

    logger = logging.getLogger(
        "leanclient"
    )

    old_level = logger.level

    logger.setLevel(
        logging.DEBUG
        if verbose
        else logging.WARNING
    )

    client: Any = None
    file_client: Any = None
    replacements: list[Replacement] = []
    skipped: list[str] = []

    try:
        with lake_on_path(lake):
            client = leanclient.LeanLSPClient(
                str(root),
                max_opened_files=1,
                initial_build=False,
                prevent_cache_get=True,
            )

            file_client = (
                client.create_file_client(
                    relative
                )
            )

            file_client.open_file(
                dependency_build_mode="never",
                force_reopen=False,
            )

            file_client.update_file_content(
                normalized
            )

            ok, messages = diagnostics_ok(
                file_client,
                timeout,
            )

            if not ok:
                raise RewriteError(
                    "Lean rejected the original source"
                    + (
                        f": {messages}"
                        if messages
                        else ""
                    )
                )

            if snapshot(file_client) != normalized:
                raise RewriteError(
                    "leanclient snapshot differs "
                    "from submitted source"
                )

            for candidate in normalized_candidates:
                rule = candidate.original.rule

                label = location(
                    target,
                    original,
                    candidate.original.keyword_start,
                )

                modified = (
                    normalized[
                        :candidate.keyword_start
                    ]
                    + rule.query
                    + normalized[
                        candidate.keyword_end:
                    ]
                )

                file_client.update_file_content(
                    modified
                )

                ok, messages = diagnostics_ok(
                    file_client,
                    timeout,
                )

                if not ok:
                    skipped.append(
                        f"{label}: {rule.query} did not elaborate"
                        + (
                            f" ({messages})"
                            if messages
                            else ""
                        )
                    )
                    continue

                if snapshot(file_client) != modified:
                    raise RewriteError(
                        f"leanclient snapshot mismatch at {label}"
                    )

                gathered: list[
                    dict[str, Any]
                ] = []

                index = TextIndex(
                    modified
                )

                for request_range in action_ranges(
                    index,
                    candidate,
                ):
                    try:
                        gathered.extend(
                            get_actions(
                                file_client,
                                request_range,
                            )
                        )
                    except Exception as exc:
                        if verbose:
                            print(
                                "warning: code-action request "
                                f"failed at {label}: {exc}",
                                file=sys.stderr,
                            )

                resolved: list[
                    tuple[
                        dict[str, Any],
                        dict[str, Any],
                    ]
                ] = []

                for action in unique_actions(
                    gathered
                ):
                    if action.get("disabled"):
                        continue

                    value = dict(action)

                    if (
                        "data" in action
                        or not isinstance(
                            action.get("edit"),
                            dict,
                        )
                    ):
                        try:
                            candidate_action = (
                                file_client
                                .get_code_action_resolve(
                                    action
                                )
                            )

                            if isinstance(
                                candidate_action,
                                dict,
                            ):
                                value = candidate_action
                        except Exception:
                            pass

                    resolved.append(
                        (
                            dict(action),
                            value,
                        )
                    )

                proposals: dict[
                    str,
                    Replacement,
                ] = {}

                for (
                    action,
                    resolved_action,
                ) in resolved:
                    try:
                        # Every proposal starts from the
                        # identical in-memory query snapshot.
                        file_client.update_file_content(
                            modified
                        )

                        file_client.apply_code_action_resolve(
                            resolved_action
                        )

                        after = snapshot(
                            file_client
                        )
                    except Exception as exc:
                        if verbose:
                            print(
                                f"warning: action failed at "
                                f"{label}: {exc}",
                                file=sys.stderr,
                            )

                        continue

                    raw_title = action.get(
                        "title"
                    )

                    if isinstance(
                        raw_title,
                        str,
                    ):
                        title = raw_title
                    else:
                        title = "<untitled>"

                    item = proposal(
                        original,
                        normalized,
                        modified,
                        after,
                        candidate,
                        title,
                    )

                    if item is not None:
                        proposals[
                            item.new_text
                        ] = item

                if len(proposals) == 1:
                    replacements.append(
                        next(
                            iter(
                                proposals.values()
                            )
                        )
                    )
                elif proposals:
                    proposal_values = list(
                        proposals.values()
                    )

                    if verbose:
                        for number, item in enumerate(
                            proposal_values,
                            start=1,
                        ):
                            rendered = (
                                item.new_text
                                .replace("\r", "\\r")
                                .replace("\n", "\\n")
                            )
                            print(
                                "warning: candidate "
                                f"{number} at {label} "
                                f"({item.title}): {rendered}",
                                file=sys.stderr,
                            )

                    merged = merge_only_replacements(
                        proposal_values,
                        original,
                    )

                    if merged is None:
                        skipped.append(
                            f"{label}: {len(proposals)} "
                            "distinct replacements could not be merged"
                        )
                        continue

                    merged_text = merged.new_text.replace(
                        "\r\n",
                        "\n",
                    )
                    merged_document = (
                        normalized[
                            :candidate.tactic_start
                        ]
                        + merged_text
                        + normalized[
                            candidate.tactic_end:
                        ]
                    )
                    file_client.update_file_content(
                        merged_document
                    )
                    ok, messages = diagnostics_ok(
                        file_client,
                        timeout,
                    )

                    if snapshot(file_client) != merged_document:
                        raise RewriteError(
                            "leanclient snapshot mismatch for "
                            f"merged suggestions at {label}"
                        )

                    if ok:
                        replacements.append(merged)

                        if verbose:
                            print(
                                "merge: combined "
                                f"{len(proposals)} per-goal "
                                f"suggestions at {label}",
                                file=sys.stderr,
                            )
                    else:
                        skipped.append(
                            f"{label}: merged per-goal suggestions "
                            "did not elaborate"
                            + (
                                f" ({messages})"
                                if messages
                                else ""
                            )
                        )
                else:
                    skipped.append(
                        f"{label}: no local replacement "
                        f"was suggested for {rule.query}"
                    )

    except RewriteError:
        raise
    except Exception as exc:
        detail = str(exc).strip() or repr(exc)
        raise RewriteError(
            "leanclient operation failed "
            f"({type(exc).__name__}): {detail}"
        ) from exc
    finally:
        if file_client is not None:
            try:
                file_client.close_file(
                    blocking=True
                )
            except BaseException:
                pass

        if client is not None:
            try:
                client.close()
            except BaseException:
                pass

        logger.setLevel(
            old_level
        )

    return (
        replacements,
        skipped,
    )


def location(
    target: Path,
    source: str,
    offset: int,
) -> str:
    mapping = LFMap(source)

    position = TextIndex(
        mapping.text
    ).position(
        mapping.offset(offset)
    )

    return (
        f"{target}:"
        f"{position['line'] + 1}:"
        f"{position['character'] + 1}"
    )


def reject_overlaps(
    replacements: Sequence[Replacement],
    target: Path,
    source: str,
) -> tuple[list[Replacement], list[str]]:
    bad: set[int] = set()

    for left_index, left in enumerate(
        replacements
    ):
        for right_index in range(
            left_index + 1,
            len(replacements),
        ):
            right = replacements[
                right_index
            ]

            if (
                left.start < right.end
                and right.start < left.end
            ):
                bad.update(
                    (
                        left_index,
                        right_index,
                    )
                )

    accepted: list[Replacement] = []
    skipped: list[str] = []

    for index, item in enumerate(
        replacements
    ):
        if index in bad:
            skipped.append(
                f"{location(
                    target,
                    source,
                    item.candidate.keyword_start,
                )}: overlapping tactic"
            )
        else:
            accepted.append(item)

    return (
        accepted,
        skipped,
    )


def apply_replacements(
    source: str,
    replacements: Sequence[Replacement],
) -> str:
    result = source
    right = len(source)

    for item in sorted(
        replacements,
        key=lambda value: value.start,
        reverse=True,
    ):
        if item.end > right:
            raise RewriteError(
                "selected replacements overlap"
            )

        result = (
            result[:item.start]
            + item.new_text
            + result[item.end:]
        )

        right = item.start

    return result


def verify_result(
    proposed: str,
    replacements: Sequence[Replacement],
    nodes: Sequence[Candidate],
    include_quoted: bool,
) -> None:
    by_range: dict[
        tuple[int, int],
        list[Candidate],
    ] = {}

    for node in nodes:
        by_range.setdefault(
            (
                node.tactic_start,
                node.tactic_end,
            ),
            [],
        ).append(node)

    cumulative_delta = 0

    for item in sorted(
        replacements,
        key=lambda value: value.start,
    ):
        start = (
            item.start
            + cumulative_delta
        )

        end = (
            item.end
            + cumulative_delta
            + item.delta
        )

        if item.candidate.rule.require_only:
            valid = [
                node
                for node in by_range.get(
                    (
                        start,
                        end,
                    ),
                    [],
                )
                if (
                    node.rule.family
                    == item.candidate.rule.family
                    and node.has_only
                    and (
                        include_quoted
                        or not node.quoted
                    )
                )
            ]

            if len(valid) != 1:
                raise RewriteError(
                    "final AST check did not find "
                    "exactly one genuine "
                    f"{item.candidate.rule.family} "
                    "... only tactic at "
                    f"[{start}, {end})"
                )
        else:
            relative = (
                item.candidate.keyword_start
                - item.candidate.tactic_start
            )

            replacement_text = proposed[
                start:end
            ]

            if replacement_text.startswith(
                item.candidate.rule.query,
                relative,
            ):
                raise RewriteError(
                    "temporary query token survived "
                    "final verification"
                )

        cumulative_delta += item.delta


def atomic_write(
    path: Path,
    data: bytes,
    mode: int,
) -> None:
    descriptor, name = tempfile.mkstemp(
        prefix=f".{path.name}.",
        suffix=".tmp",
        dir=path.parent,
    )

    temporary = Path(name)

    try:
        with os.fdopen(
            descriptor,
            "wb",
        ) as handle:
            handle.write(data)
            handle.flush()
            os.fsync(handle.fileno())

        try:
            os.chmod(
                temporary,
                mode,
            )
        except OSError:
            pass

        os.replace(
            temporary,
            path,
        )
    finally:
        temporary.unlink(
            missing_ok=True
        )


def select_rules(
    selectors: Sequence[str],
) -> set[Rule]:
    if not selectors:
        return set(RULES)

    selected = {
        rule
        for rule in RULES
        if any(
            value
            in {
                rule.family,
                rule.source,
                rule.query,
            }
            for value in selectors
        )
    }

    unknown = [
        value
        for value in selectors
        if not any(
            value
            in {
                rule.family,
                rule.source,
                rule.query,
            }
            for rule in RULES
        )
    ]

    if unknown:
        raise RewriteError(
            "unknown tactic selector(s): "
            + ", ".join(unknown)
        )

    return selected


def parser() -> argparse.ArgumentParser:
    result = argparse.ArgumentParser(
        description=__doc__
    )

    result.add_argument(
        "target",
        type=Path,
    )

    result.add_argument(
        "--project-root",
        type=Path,
    )

    result.add_argument(
        "--module-name",
    )

    result.add_argument(
        "--lake",
        default="lake",
    )

    result.add_argument(
        "--tactic",
        action="append",
        default=[],
        metavar="NAME",
    )

    result.add_argument(
        "--include-quoted",
        action="store_true",
    )

    result.add_argument(
        "--dry-run",
        action="store_true",
    )

    result.add_argument(
        "--no-diff",
        action="store_true",
    )

    result.add_argument(
        "--process-timeout",
        type=float,
        default=DEFAULT_PROCESS_TIMEOUT,
    )

    result.add_argument(
        "--lsp-timeout",
        type=float,
        default=DEFAULT_LSP_TIMEOUT,
    )

    result.add_argument(
        "--verbose",
        action="store_true",
    )

    return result


def run(
    arguments: argparse.Namespace,
) -> int:
    target = (
        arguments.target
        .expanduser()
        .resolve()
    )

    if arguments.project_root:
        root = (
            arguments.project_root
            .expanduser()
            .resolve()
        )
    else:
        root = find_project_root(
            target.parent
        )

    if (
        not target.is_file()
        or target.suffix != ".lean"
    ):
        raise RewriteError(
            f"not a Lean source file: {target}"
        )

    if not root.is_dir():
        raise RewriteError(
            f"not a project directory: {root}"
        )

    if (
        arguments.process_timeout <= 0
        or arguments.lsp_timeout <= 0
    ):
        raise RewriteError(
            "timeouts must be positive"
        )

    selected = select_rules(
        arguments.tactic
    )

    source_file = read_source(
        target
    )

    module_name = arguments.module_name

    nodes = scan_source(
        root,
        target,
        source_file.text,
        arguments.lake,
        module_name,
        arguments.process_timeout,
        arguments.include_quoted,
        arguments.verbose,
    )

    candidates = [
        node
        for node in nodes
        if (
            node.rule in selected
            and (
                arguments.include_quoted
                or not node.quoted
            )
            and not (
                node.rule.require_only
                and node.has_only
            )
        )
    ]

    if not candidates:
        print(
            f"{target}: no eligible "
            "parser-confirmed tactics"
        )

        return 0

    replacements, skipped = collect_replacements(
        root,
        target,
        source_file.text,
        candidates,
        arguments.lake,
        arguments.lsp_timeout,
        arguments.verbose,
    )

    replacements, overlap_skips = (
        reject_overlaps(
            replacements,
            target,
            source_file.text,
        )
    )

    skipped.extend(
        overlap_skips
    )

    for message in skipped:
        print(
            "skip:",
            message,
            file=sys.stderr,
        )

    if not replacements:
        print(
            f"{target}: no safe unique replacements"
        )

        return 0

    proposed = apply_replacements(
        source_file.text,
        replacements,
    )

    final_nodes = scan_source(
        root,
        target,
        proposed,
        arguments.lake,
        module_name,
        arguments.process_timeout,
        arguments.include_quoted,
        arguments.verbose,
    )

    verify_result(
        proposed,
        replacements,
        final_nodes,
        arguments.include_quoted,
    )

    for item in sorted(
        replacements,
        key=lambda value: value.start,
    ):
        compact = (
            item.new_text
            .replace(
                "\r",
                "\\r",
            )
            .replace(
                "\n",
                "\\n",
            )
        )

        print(
            f"accept: {location(
                target,
                source_file.text,
                item.candidate.keyword_start,
            )}: "
            f"{item.candidate.rule.source} "
            f"-> {compact[:180]}"
        )

    if not arguments.no_diff:
        diff = "".join(
            difflib.unified_diff(
                source_file.text.splitlines(
                    keepends=True
                ),
                proposed.splitlines(
                    keepends=True
                ),
                fromfile=str(target),
                tofile=str(target),
            )
        )

        if diff:
            sys.stdout.write(
                diff
                + (
                    ""
                    if diff.endswith("\n")
                    else "\n"
                )
            )

    if arguments.dry_run:
        print(
            f"dry run: verified "
            f"{len(replacements)} replacement(s)"
        )

        return 0

    try:
        current = target.read_bytes()
    except OSError as exc:
        raise RewriteError(
            f"could not reread {target}: {exc}"
        ) from exc

    if current != source_file.raw:
        raise RewriteError(
            f"{target} changed while suggestions "
            "were being computed"
        )

    output = proposed.encode(
        "utf-8"
    )

    if source_file.bom:
        output = (
            codecs.BOM_UTF8
            + output
        )

    atomic_write(
        target,
        output,
        source_file.mode,
    )

    print(
        f"rewrote {target} with "
        f"{len(replacements)} replacement(s)"
    )

    return 0


def main(
    argv: Sequence[str] | None = None,
) -> int:
    arguments = parser().parse_args(
        argv
    )

    try:
        return run(
            arguments
        )
    except KeyboardInterrupt:
        print(
            "interrupted",
            file=sys.stderr,
        )

        return 130
    except RewriteError as exc:
        print(
            f"error: {exc}",
            file=sys.stderr,
        )

        return 2


if __name__ == "__main__":
    raise SystemExit(
        main()
    )

